Hidden Degrees of Freedom in Implicit Vortex Filaments

This paper presents a new representation of curve dynamics, with applications to vortex filaments in fluid dynamics. Instead of representing these filaments with explicit curve geometry and Lagrangian equations of motion, we represent curves implicitly with a new co-dimensional 2 level set description. Our implicit representation admits several redundant mathematical degrees of freedom in both the configuration and the dynamics of the curves, which can be tailored specifically to improve numerical robustness, in contrast to naive approaches for implicit curve dynamics that suffer from overwhelming numerical stability problems. Furthermore, we note how these hidden degrees of freedom perfectly map to a Clebsch representation in fluid dynamics. Motivated by these observations, we introduce untwisted level set functions and non-swirling dynamics which successfully regularize sources of numerical instability, particularly in the twisting modes around curve filaments. A consequence is a novel simulation method which produces stable dynamics for large numbers of interacting vortex filaments and effortlessly handles topological changes and re-connection events.

==> images/jet/convertPngToJpg.sh <==
targets=(jet_curves.0189 jet_smoke_intensity5.0189)
color=white
for target in ${targets[@]}
do
    echo "convert $target.png to $target.jpg"
    # convert $target.png -background $color -flatten -alpha off $target.jpg
    ffmpeg -y -i $target$j.png -filter_complex "color=white,format=rgb24[c];[c][0]scale2ref[c][i];[c][i]overlay=format=auto:shortest=1,setsar=1" ${target}W$j.png
    convert ${target}W$j.png ${target}.jpg
done

==> images/jet/rename.sh <==
# !/bin/sh
before="filament_dev3.mantra_jet"
after="jet_curves"

for filename in `ls $before*.png`; 
do 
newfilename=`echo ${filename//$before/$after}`
echo $filename to $newfilename
mv $filename $newfilename
done

==> images/leapfrog/rename.sh <==
# !/bin/sh
before="filament_dev3.mantra_leapfrog"
after="leapfrog_curves_black"
# after="torus_ring_front"

for filename in `ls $before*.jpg`; 
do 
newfilename=`echo ${filename//$before/$after}`
echo $filename to $newfilename
mv $filename $newfilename
done

==> images/obelique/convertPngToJpg.sh <==
targets=(obelique_curves.0001 obelique_curves.0050 obelique_curves.0205 obelique_particles.0001 obelique_particles.0050 obelique_particles.0205)
color=white
for target in ${targets[@]}
do
    echo "convert $target.png to $target.jpg"
    
    convert $target.png -background $color -flatten -alpha off $target.jpg

    # ffmpeg -y -i $target$j.png -filter_complex "color=white,format=rgb24[c];[c][0]scale2ref[c][i];[c][i]overlay=format=auto:shortest=1,setsar=1" ${target}W$j.png
    # convert ${target}W$j.png ${target}.jpg
done

==> images/obelique/rename.sh <==
# !/bin/sh
before="filament_dev3.mantra_obelique"
after="obelique_curves"
# after="torus_ring_front"

for filename in `ls $before*.png`; 
do 
newfilename=`echo ${filename//$before/$after}`
echo $filename to $newfilename
mv $filename $newfilename
done

==> images/torus/rename.sh <==
# !/bin/sh
before="filament_dev3.mantra_torus"
after="torus_ring_side"
# after="torus_ring_front"

for filename in `ls $before*.png`; 
do 
newfilename=`echo ${filename//$before/$after}`
echo $filename to $newfilename
mv $filename $newfilename
done

==> images/trefoil/convertPngToJpg.sh <==
targets=(trefoil_low_res_vert.0125 trefoil_low_res.0125 trefoil_normal_res_vert.0125 trefoil_normal_res.0125 trefoil.0001 trefoil_WP.0125 trefoil_WP.0150 trefoil_ours.0125 trefoil_ours.0150)
color=white
for target in ${targets[@]}
do
    echo "convert $target.png to $target.jpg"
    
    # convert $target.png -background $color -flatten -alpha off $target.jpg

    ffmpeg -y -i $target$j.png -filter_complex "color=white,format=rgb24[c];[c][0]scale2ref[c][i];[c][i]overlay=format=auto:shortest=1,setsar=1" ${target}W$j.png
    convert ${target}W$j.png ${target}.jpg
done

==> images/trefoil/crop.sh <==
# !/bin/sh
sizeAndOffset="600x720+350+0"

for filename in  *.png; 
do 
newfilename=${filename%.png}_cropped.png
echo $filename to $newfilename
convert $filename -crop $sizeAndOffset $newfilename

done

==> images/twoRings/convertPngToJpg.sh <==
targets=(2rings_BS.0020 2rings_BS.0045 2rings_normal_extension.0020 2rings_normal_extension.0045 2rings_wo_redistance.0020 2rings_wo_redistance.0045 2rings_twisted.0020 2rings_twisted.0045 2rings_ours.0020 2rings_ours.0045 2rings_0001 2rings_ours.0070 2rings_ours.0100 2rings_WP.0070 2rings_WP.0100 2rings.WP_sameDOF.0078 2rings.WP_sameDOF.0112 2rings_curvature_flow_big.0090 2rings_curvature_flow_big.0100 2rings_curvature_flow_big.0130 2rings_curvature_flow_big.0155)
color=white
for target in ${targets[@]}
do
    echo "convert $target.png to $target.jpg"
    
    # convert $target.png -background $color -flatten -alpha off $target.jpg

    ffmpeg -y -i $target$j.png -filter_complex "color=white,format=rgb24[c];[c][0]scale2ref[c][i];[c][i]overlay=format=auto:shortest=1,setsar=1" ${target}W$j.png
    convert ${target}W$j.png ${target}.jpg
done

==> images/twoRings/rename.sh <==
# !/bin/sh
before="filament_dev3.mantra_2rings"
after="2rings_curvature_flow"

for filename in `ls $before*.png`; 
do 
newfilename=`echo ${filename//$before/$after}`
echo $filename to $newfilename
mv $filename $newfilename
done

==> removeUnUsedFigures.sh <==
#!/bin/bash

for image_file in $(ls images/illustrations/level_surfaces_and_ribbons)
do
if grep $image_file *.log -c > 1
then
        echo "File $image_file is IN use."
else
        echo "File $image_file is not in use."
        # rm $image_file
        # mv "fig/$image_file" "fig/moved.$image_file" # or any other action
fi
done

==> removeUnusedImages.sh <==
#!/bin/bash

targetdir=images/twoRings/

for image_file in $(ls $targetdir)
do
if grep $image_file *.log -c > 1
then
        echo "File $image_file is IN use."
else
        echo "File $targetdir$image_file is not in use."
        rm $targetdir$image_file
        # mv "fig/$image_file" "fig/moved.$image_file" # or any other action
fi
done
